Profiling Apple Silicon Performance for ML Training

Apple Silicon has attracted much attention for its performance and role in machine learning (ML) training. Unlike NVIDIA GPUs, which have traditionally dominated ML training, Apple Silicon has a significant difference in memory architecture. It uses Unified Memory, which integrates CPU and GPU memory instead of separate CPU memory and GPU VRAM. However, it is difficult to tell whether Unified Memory means more performance benefits. This paper investigates the performance differences by training several large language model (LLM) workloads end-to-end under different memory scenarios. The results show a significant performance gap between Apple Silicon and NVIDIA GPUs. This paper attributes this gap to system-level factors such as page faults, power consumption, and kernel launch time. In addition, the performance difference of basic linear algebra subprograms (BLAS) on the NVIDIA GPUs and Apple Silicon chips is analyzed to further explain the observed gap.

==> bib/repl.py <==
#!/usr/bin/env python

'''
usage: repl.py mybib > /tmp/test.bib

https://developers.google.com/edu/python/regular-expressions
'''

import sys
import re

# each entry:
# [ "keywords in full booktitle as from the raw ACM bibtex entry", 
#   "short name as used in abr-{short|long}.bst"]
#

all_conf_list = [
	["USENIX Annual Technical Conference", "ATC"],
	["USENIX Conference on Annual Technical Conference", "ATC"],  # sometimes this might appear
	["International Conference on Mobile Systems, Applications, and Services", "MOBISYS"],
	["International Conference on Mobile Computing and Networking", "MOBICOM"],
	["International Joint Conference on Pervasive and Ubiquitous Computing", "UBICOMP"],
	["SIGPLAN Conference on Programming Language Design and Implementation", "PLDI"],
	["Conference on Operating Systems Design and Implementation", "OSDI"],
	["Symposium on Operating Systems Design and Implementation", "OSDI"], # old name?	
	["ACM Symposium on Operating Systems Principles", "SOSP"],
	["ACM SIGOPS Symposium on Operating Systems Principles", "SOSP"],	# also this...
	["International Symposium on Computer Architecture", "ISCA"],
	["Conference on Architectural Support for Programming Languages and Operating Systems", "ASPLOS"],
	["Conference on Networked Systems Design and Implementation", "NSDI"],
	["SIGCOMM Conference on Internet Measurement", "IMC"],
	["International Conference on World Wide Web", "WWW"],
	["Workshop on Mobile Computing Systems and Applications", "HOTMOBILE"],
]

def repl_confname(conf_list, line):
	ever_matched = False
	#if line[0] == "#":	# comment line
	if re.search("^\s*#.*", line):  # line begins with #
		print line,
		return
		
	# try to match against all conf names
	for fullname, shortname in conf_list:
		ex1=r'''(.*)(booktitle =)(.*''' + fullname + '''.*)'''
		match = re.search(ex1, line, re.IGNORECASE)
		if match:
			if ever_matched == True:	# this line matches multiple patterns, why???
				sys.stderr.write("error: line: " + line)
			else:
				print match.group(1) + "booktitle-full =" + match.group(3)
				print "%sbooktitle = %s," %(match.group(1), shortname)
				ever_matched = True			
	# no match in any conf
	if not ever_matched:
		print line,

if __name__ == "__main__":    
    f=file(sys.argv[1])
    lines = f.readlines()
    for line in lines:  
		repl_confname(all_conf_list, line)


==> figs/docx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice

fbname=$(basename "$1" .docx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf



==> figs/docx2pdf_osx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice


for file in *.docx; do
    fbname=$(basename "$file" .docx)
    docx2pdf $fbname.docx $fbname.uncrop.pdf
    pdfcrop $fbname.uncrop.pdf $fbname.pdf
    rm $fbname.uncrop.pdf
done



==> figs/docx2pdf_osx_single.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice


fbname=$(basename "$1" .docx)
docx2pdf $fbname.docx $fbname.uncrop.pdf
pdfcrop $fbname.uncrop.pdf $fbname.pdf
rm $fbname.uncrop.pdf




==> figs/pdfcrop.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice


fbname=$(basename "$1" .pdf)
pdfcrop $fbname.pdf $fbname.pdf





==> figs/pptx2pdf_osx.sh <==
#!/bin/bash
# convert pptx to pdf using libreoffice

for file in *.pptx; do
    fbname=$(basename "$file" .pptx)
    soffice --headless --invisible --convert-to pdf ${fbname}.pptx
    pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
    pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf
    rm ${fbname}.pdf.page1
done



==> figs/pptx2pdf_osx_single.sh <==
#!/bin/bash
# convert pptx to pdf using libreoffice


fbname=$(basename "$1" .pptx)
soffice --headless --invisible --convert-to pdf ${fbname}.pptx
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf
rm ${fbname}.pdf.page1



==> scripts/bibkey.py <==
# pip install pyperclip

import re
import pyperclip
import subprocess


# FL:  ex input: 
'''
@Online {231118188LeveragingcachetoenableSLUontinydevices-2023-12-01,
  title = {[2311.18188] Leveraging cache to enable SLU on tiny devices},
  date = {2023-12-01},
  year = {2023},
  file = {:./references/abs-2311.18188.html:html},
  url = {https://arxiv.org/abs/2311.18188},
  urldate = {2023-12-04}
}

or 
@misc{carlcareGlobalWhich,

'''

bibPath = "../bib/misc.bib"

# FL: tested with https://pythex.org/
#regex_pattern = r'@Online {\b(\w+-\d{4}-\d{2}-\d{2})'
regex_pattern = r'@Online {(.+),'
#regex_pattern = r'@misc{(.+),'

def extract_and_filter_first_line1(file_path, regex_pattern):
    with open(file_path, 'r') as file:
        # Read the first line from the file
        first_line = file.readline().strip()

        # Apply the regular expression filter
        match = re.search(regex_pattern, first_line)

        print(first_line)
        # Extract the desired substring
        if match:
            extracted_string = match.group(1)
            #print("Extracted String:", extracted_string)
            return extracted_string
        else:
            print("No match found.")
            return None

def extract_and_filter_first_line(input_string, regex_pattern):
    # Apply the regular expression filter
    match = re.search(regex_pattern, input_string)

    print(input_string)
    # Extract the desired substring
    if match:
        extracted_string = match.group(1)
        print("Extracted String:", extracted_string)
        return extracted_string
    else:
        print("No match found.")
        return None
            


clipboard_content = pyperclip.paste()
clipboard_content = clipboard_content.replace('\r\n','\n')

# ca nnot show full contents ... why??
print("---- received content ------ ")
print(clipboard_content)
print("------ ")

key = extract_and_filter_first_line(clipboard_content, regex_pattern)
if key: 
    print("key:", key)
    #add bib entry to the beginning of the bib file...
    file_path = bibPath  # Replace with the path to your text file
    new_text = clipboard_content

    # Read the existing content from the file
    #       create if non existing
    with open(file_path, 'a+') as file:
        existing_content = file.read()
        file.write("\n" + new_text)
    
    program_path = r'C:\Program Files\texstudio\texstudio.exe'
    arguments = ['--insert-cite', key]

    # Capture the output and handle errors
    try:
        result = subprocess.run([program_path] + arguments, check=True, capture_output=True, text=True)
        print("Texstudio output:", result.stdout)
    except subprocess.CalledProcessError as e:
        print(f"Error: {e}")
        print("Output (if available):", e.stdout)
        print("Error Output (if available):", e.stderr)
else: 
    print("do nothing")



==> scripts/extract-bibkey.py <==
import re

def extract_and_filter_first_line(file_path, regex_pattern):
    with open(file_path, 'r') as file:
        # Read the first line from the file
        first_line = file.readline().strip()

        # Apply the regular expression filter
        match = re.search(regex_pattern, first_line)

        print(first_line)
        # Extract the desired substring
        if match:
            extracted_string = match.group(1)
            print("Extracted String:", extracted_string)
            return extracted_string
        else:
            print("No match found.")
            return None

file_path = 'tmpBibFile.txt'
regex_pattern = r'@Online {\b(\w+-\d{4}-\d{2}-\d{2})'

# FL:  ex input: 
'''
@Online {231118188LeveragingcachetoenableSLUontinydevices-2023-12-01,
  title = {[2311.18188] Leveraging cache to enable SLU on tiny devices},
  date = {2023-12-01},
  year = {2023},
  file = {:./references/abs-2311.18188.html:html},
  url = {https://arxiv.org/abs/2311.18188},
  urldate = {2023-12-04}
}
'''

# FL: tested with https://pythex.org/

key = extract_and_filter_first_line(file_path, regex_pattern)
if key: 
    output_file_path = 'tmpBibKey.txt'
    with open(output_file_path, 'w') as output_file:
        output_file.write(key)



==> scripts/linux/docx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice
#
# to install dep: 
# apt get install libreoffice-writer libreoffice-impress pdftk-java texlive-extra-utils

fbname=$(basename "$1" .dox)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf



==> scripts/linux/ppt.sh <==
#!/bin/bash
# convert pptx to pdf using libreoffice

fbname=$(basename "$1" .pptx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf


